The Complexity of Equilibrium Refinements in Potential Games

The complexity of computing equilibrium refinements has been at the forefront of algorithmic game theory research, but it has remained open in the seminal class of potential games; we close this fundamental gap in this paper. We first show that computing a pure(-strategy) perfect or proper equilibrium is $\mathsf{PLS}$-complete in concise potential games in normal form. For pure perfect equilibria, we extend this result to general polytope games, which includes extensive-form games. We next turn to more structured classes of games, namely symmetric network congestion and symmetric matroid congestion games. For both classes, we show that a pure perfect equilibrium can be computed in polynomial time, strengthening the existing results for pure Nash equilibria. More broadly, we make a connection between strongly polynomial-time algorithms and efficient perturbed optimization using fractional interpolation. On the other hand, we establish that, for a certain class of potential games, there is an exponential separation in the length of the best-response path between perfect and Nash equilibria. Finally, for mixed strategies, we prove that computing a point geometrically near a perfect equilibrium requires a doubly exponentially small perturbation even in $3$-player potential games in normal form. As a byproduct, this significantly strengthens and simplifies a seminal result of Etessami and Yannakakis (FOCS '07). On the flip side, in the special case of polymatrix potential games, we show that equilibrium refinements are amenable to perturbed gradient descent dynamics, thereby belonging to the complexity class $\mathsf{CLS}$. This provides a principled and practical way of refining the landscape of gradient descent in constrained optimization.

==> code/perfectvsNash.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/IPython/core/magics/pylab.py:160: UserWarning: pylab import has clobbered these variables: ['arrow']\n",
      "`%matplotlib` prevents importing * from pylab and numpy\n",
      "  \"\\n`%matplotlib` prevents importing * from pylab and numpy\"\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "\n",
    "if True:\n",
    "    mpl.use(\"pgf\")\n",
    "    plt.rcParams.update({\n",
    "            \"font.family\": \"serif\",  # use serif/main font for text elements\n",
    "            \"text.usetex\": False,    # use inline math for ticks\n",
    "            \"pgf.rcfonts\": False,    # don't setup fonts from rc parameters\n",
    "            \"pgf.texsystem\": \"pdflatex\",\n",
    "            \"pgf.preamble\": \"\\n\".join([\n",
    "                \"\\\\usepackage[utf8x]{inputenc}\",\n",
    "                \"\\\\usepackage[T1]{fontenc}\",\n",
    "                \"\\\\usepackage[outline]{contour}\",\n",
    "                \"\\\\usepackage{times}\",\n",
    "            ])\n",
    "        })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "class RegretMatching(object):\n",
    "    def __init__(self, n=2):\n",
    "        self.n = n\n",
    "        self.regrets = np.zeros(n)\n",
    "        self.x = np.ones(n) / n\n",
    "    \n",
    "    def observe_utility(self, ut):\n",
    "        ev = ut.dot(x)\n",
    "        self.regrets += ut - ev\n",
    "    \n",
    "    def next_strategy(self):\n",
    "        th = np.maximum(self.regret, 0.0)\n",
    "        if np.sum(th) < 1e-9:\n",
    "            self.x = np.ones(self.n) / self.n\n",
    "        else:\n",
    "            self.x = th / np.sum(th)\n",
    "        return self.x\n",
    "    \n",
    "class Mwu(object):\n",
    "    def __init__(self, eta, n=2):\n",
    "        self.n = n\n",
    "        self.eta = eta\n",
    "        self.x = np.ones(n) / n\n",
    "\n",
    "        self.sum_ut = np.zeros(n)\n",
    "        self.sum_ev = 0.0\n",
    "    \n",
    "    def observe_utility(self, ut):\n",
    "        self.sum_ut += ut \n",
    "        self.sum_ev += ut.dot(self.x)\n",
    "\n",
    "        self.x *= np.exp(self.eta * ut)\n",
    "        self.x /= self.x.sum()\n",
    "    \n",
    "    def next_strategy(self):\n",
    "        return self.x.copy()\n",
    "    \n",
    "    def regret(self):\n",
    "        return np.max(self.sum_ut) - self.sum_ev\n",
    "\n",
    "\n",
    "class Ogd(object):\n",
    "    def __init__(self, eta, n=2, eps=0.0):\n",
    "        \"\"\"\n",
    "        Initializes the Ogd (Online Gradient Descent) object.\n",
    "\n",
    "        Args:\n",
    "            eta (float): The learning rate or step size.\n",
    "            n (int): The dimension of the decision vector x. Defaults to 2.\n",
    "            eps (float): The minimum value for each coordinate of x, defining\n",
    "                         the epsilon-truncated simplex. Must be >= 0.\n",
    "        \"\"\"\n",
    "        # Validate epsilon: n * eps must be between 0 and 1.0 for a non-empty simplex\n",
    "        if not (0 <= eps * n <= 1.0):\n",
    "            raise ValueError(f\"Invalid epsilon: n * eps must be between 0 and 1.0 for a feasible \"\n",
    "                             f\"epsilon-truncated simplex (current n*eps = {n * eps}).\")\n",
    "        \n",
    "        self.n = n\n",
    "        self.eta = eta\n",
    "        self.eps = eps # Store epsilon for the truncated simplex\n",
    "\n",
    "        # Initialize x to be within the epsilon-truncated simplex\n",
    "        if n * eps == 1.0:\n",
    "            # If n*eps == 1, all components must be exactly epsilon\n",
    "            self.x = np.ones(n) * eps\n",
    "        else:\n",
    "            # Distribute the remaining mass (1 - n*eps) evenly, then add epsilon\n",
    "            initial_val = (1.0 - n * eps) / n + eps\n",
    "            self.x = np.ones(n) * initial_val\n",
    "            \n",
    "        # Assertions to ensure correct initialization\n",
    "        assert np.all(self.x >= self.eps)\n",
    "        assert abs(self.x.sum() - 1.0) < 1e-9\n",
    "\n",
    "        self.sum_ut = np.zeros(n)\n",
    "        self.sum_ev = 0.0\n",
    "    \n",
    "    def observe_utility(self, ut):\n",
    "        \"\"\"\n",
    "        Observes a new utility vector and updates the decision vector x.\n",
    "\n",
    "        Args:\n",
    "            ut (np.array): The observed utility vector.\n",
    "        \"\"\"\n",
    "        self.sum_ut += ut \n",
    "        self.sum_ev += ut.dot(self.x)\n",
    "\n",
    "        # 1. Gradient ascent step\n",
    "        x_candidate = self.x + self.eta * ut\n",
    "\n",
    "        # --- Start Projection onto Epsilon-Truncated Simplex ---\n",
    "        # The goal is to project x_candidate onto {x | x_i >= self.eps, sum(x_i) = 1}\n",
    "\n",
    "        # Handle the trivial case where all coordinates must be exactly epsilon\n",
    "        if self.n * self.eps == 1.0:\n",
    "            self.x = np.ones(self.n) * self.eps\n",
    "            # Final assertions after projection\n",
    "            assert np.all(self.x >= self.eps) and abs(self.x.sum() - 1.0) < 1e-9\n",
    "            return # Exit early as projection is trivial\n",
    "\n",
    "        # Transform the problem: project x_candidate - self.eps onto a standard simplex\n",
    "        # that sums to (1.0 - self.n * self.eps)\n",
    "        target_sum_for_shifted_simplex = 1.0 - self.n * self.eps\n",
    "        \n",
    "        # Shift the candidate point\n",
    "        x_shifted_candidate = x_candidate - self.eps\n",
    "\n",
    "        # Apply the standard simplex projection algorithm to x_shifted_candidate\n",
    "        # but targeting a sum of 'target_sum_for_shifted_simplex'.\n",
    "        \n",
    "        # Sort the shifted candidate points in descending order\n",
    "        u_shifted = sorted(list(x_shifted_candidate), reverse=True)\n",
    "        \n",
    "        # Find 'j' (or rho), the index where the projected value becomes zero if less than epsilon\n",
    "        # This is based on the Duchi et al. (2008) simplex projection algorithm.\n",
    "        s_u_shifted = 0.0 # Accumulates sum of u_shifted up to i-1\n",
    "        j = None\n",
    "        for i in range(len(u_shifted)):\n",
    "            # Condition: u_shifted[i] * (i+1) + S - (sum of u_shifted up to i) > 0\n",
    "            # where S is target_sum_for_shifted_simplex\n",
    "            # and (sum of u_shifted up to i) is (s_u_shifted + u_shifted[i])\n",
    "            if u_shifted[i] * (i+1) + target_sum_for_shifted_simplex - (s_u_shifted + u_shifted[i]) > 0.0:\n",
    "                j = i\n",
    "            else:\n",
    "                break\n",
    "            s_u_shifted += u_shifted[i]\n",
    "        \n",
    "        assert j is not None, \"Could not find a valid j for projection (this indicates an issue with the input or algorithm).\"\n",
    "        \n",
    "        # Calculate lambda for the shifted simplex\n",
    "        # lambda_shifted = (S - sum_{k=0..j} u_shifted[k]) / (j + 1)\n",
    "        sum_u_shifted_prefix = sum([u_shifted[k] for k in range(j + 1)])\n",
    "        lambda_shifted = 1 / (j + 1) * (target_sum_for_shifted_simplex - sum_u_shifted_prefix)\n",
    "        \n",
    "        # Apply the projection (max(0, original_value + lambda_shifted))\n",
    "        # and then shift back by adding self.eps\n",
    "        projected_x_shifted = np.array([max(0.0, val + lambda_shifted) for val in x_shifted_candidate])\n",
    "        self.x = projected_x_shifted + self.eps # Shift back by adding epsilon\n",
    "\n",
    "        # --- End Projection ---\n",
    "\n",
    "        # Final assertions to ensure x is valid on the epsilon-truncated simplex\n",
    "        assert np.all(self.x >= self.eps) and abs(self.x.sum() - 1.0) < 1e-9\n",
    "    \n",
    "    def next_strategy(self):\n",
    "        return self.x.copy()\n",
    "    \n",
    "    def regret(self):\n",
    "        return np.max(self.sum_ut) - self.sum_ev"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def utility_pl1(y):\n",
    "    return np.array([12*y[0] + 2*y[1], 11*y[0]])\n",
    "\n",
    "def utility_pl2(x):\n",
    "    return np.array([2*x[0] + x[1], 2*x[0]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def arrow(x, y, eps):\n",
    "    eta = 0.01\n",
    "    pl1 = Ogd(eta, n=2, eps=eps) \n",
    "    pl2 = Ogd(eta, n=2, eps=eps)\n",
    "\n",
    "    x = np.array([1.0 - x, x])\n",
    "    y = np.array([1.0 - y, y])\n",
    "\n",
    "    pl1.x = x.copy()\n",
    "    pl2.x = y.copy()\n",
    "\n",
    "    ut_pl1 = utility_pl1(y)\n",
    "    ut_pl2 = utility_pl2(x)\n",
    "    pl1.observe_utility(ut_pl1)\n",
    "    pl2.observe_utility(ut_pl2)\n",
    "\n",
    "    x_next = pl1.next_strategy()\n",
    "    y_next = pl2.next_strategy()\n",
    "\n",
    "    return (x_next[1] - x[1], y_next[1] - y[1])\n",
    "\n",
    "def path_sampled(ax, x, y, eps, **kwargs):\n",
    "    eta = 0.1\n",
    "    pl1 = Ogd(eta, n=2, eps=eps) \n",
    "    pl2 = Ogd(eta, n=2, eps=eps)\n",
    "    avg_x = np.zeros(2)\n",
    "    avg_y = np.zeros(2)\n",
    "\n",
    "    pl1.x = np.array([1.0 - x, x])\n",
    "    pl2.x = np.array([1.0 - y, y])\n",
    "\n",
    "    xs = []\n",
    "    ys = []\n",
    "    \n",
    "    for t in range(1, 2001):\n",
    "        x = pl1.next_strategy()\n",
    "        y = pl2.next_strategy()\n",
    "\n",
    "        xs += [x[1]]\n",
    "        ys += [y[1]]\n",
    "        \n",
    "        ut_pl1 = utility_pl1(y)\n",
    "        ut_pl2 = utility_pl2(x)\n",
    "        \n",
    "        pl1.observe_utility(ut_pl1)\n",
    "        pl2.observe_utility(ut_pl2)\n",
    "\n",
    "        comb = 1.0 / t\n",
    "        avg_x = (1.0 - comb) * avg_x + comb * x\n",
    "        avg_y = (1.0 - comb) * avg_y + comb * y\n",
    "\n",
    "    ax.plot(xs, ys, clip_on=False, **kwargs)\n",
    "    kwargs.update({\"lw\": .8, \"alpha\": .85})\n",
    "    ax.plot(xs, ys, **kwargs)\n",
    "    # Mark starting point\n",
    "    ax.plot(xs[0], ys[0], marker=\"o\", markersize=5.0, markeredgecolor=\"red\", markerfacecolor=\"none\", mew=1.7)\n",
    "\n",
    "    return\n",
    "    \n",
    "    # initial_ar = (xs[1] - xs[0], ys[1] - ys[0])\n",
    "    # ax.quiver(xs[0], ys[0], initial_ar[0], initial_ar[1], width=0.005, color=\"blue\")\n",
    "\n",
    "\n",
    "def path(x, y, eps):\n",
    "    eta = 0.1\n",
    "    pl1 = Ogd(eta, n=2, eps=eps) \n",
    "    pl2 = Ogd(eta, n=2, eps=eps)\n",
    "    avg_x = np.zeros(2)\n",
    "    avg_y = np.zeros(2)\n",
    "    \n",
    "\n",
    "    pl1.x = np.array([1.0 - x, x])\n",
    "    pl2.x = np.array([1.0 - y, y])\n",
    "\n",
    "    xs = []\n",
    "    ys = []\n",
    "\n",
    "    def sample(z):\n",
    "        i = np.random.choice([0, 1], p=z)\n",
    "        if i == 0:\n",
    "            return np.array([1.0, 0.0])\n",
    "        else:\n",
    "            return np.array([0.0, 1.0])\n",
    "\n",
    "    for t in range(1, 2001):\n",
    "        x = pl1.next_strategy()\n",
    "        y = pl2.next_strategy()\n",
    "\n",
    "        ut_pl1 = utility_pl1(y)\n",
    "        ut_pl2 = utility_pl2(x)\n",
    "        pl1.observe_utility(ut_pl1)\n",
    "        pl2.observe_utility(ut_pl2)\n",
    "\n",
    "        comb = 1.0 / t\n",
    "        avg_x = (1.0 - comb) * avg_x + comb * x\n",
    "        avg_y = (1.0 - comb) * avg_y + comb * y\n",
    "\n",
    "        if True:\n",
    "            xs += [x[1]]\n",
    "            ys += [y[1]]\n",
    "\n",
    "        # if t % 100 == 0:\n",
    "        #     print(t, \"Regret\", [pl1.regret() / t, pl2.regret() / t],\n",
    "        #         \"Right/right\", [avg_x[1], avg_y[1]])\n",
    "\n",
    "    return (xs, ys)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "COLORS = [\n",
    "    '#377eb8', '#ff7f00', '#4daf4a', \n",
    "    '#f781bf', '#a65628', '#984ea3',\n",
    "    '#999999', '#e41a1c', '#dede00'\n",
    "]\n",
    "\n",
    "def welfare(a, b):\n",
    "    x = np.array([1-a,a])\n",
    "    y = np.array([1-b,b])\n",
    "    return x.dot(utility_pl1(x)) + y.dot(utility_pl2(y))\n",
    "\n",
    "# def make_social_welfare(ax):\n",
    "#     xs = np.linspace(0, 1, num=100)\n",
    "#     ys = np.linspace(0, 1, num=100)\n",
    "#     XS, YS = np.meshgrid(xs, ys)\n",
    "#     UTS = np.zeros_like(XS)\n",
    "\n",
    "#     for (i,j) in np.ndindex(XS.shape):\n",
    "#         UTS[i,j] = welfare(XS[i,j], YS[i,j])\n",
    "\n",
    "#     CS =ax.contourf(XS, YS, UTS, levels=10)\n",
    "#     CS2 = ax.contour(XS, YS, UTS, linestyles=\"--\", linewidths=.8, colors='r')\n",
    "#     ax.clabel(CS2, inline=True, fontsize=10)\n",
    "\n",
    "#     ax.set_xlim([0, 1])\n",
    "#     ax.set_ylim([0, 1])\n",
    "\n",
    "#     return CS\n",
    "\n",
    "def add_bg(ax):\n",
    "    xs = np.linspace(0, 1, num=50)\n",
    "    ys = np.linspace(0, 1, num=50)\n",
    "    XS, YS = np.meshgrid(xs, ys)\n",
    "    UTS = np.zeros_like(XS)\n",
    "\n",
    "    for (i,j) in np.ndindex(XS.shape):\n",
    "        UTS[i,j] = welfare(XS[i,j], YS[i,j])\n",
    "\n",
    "    newcmp = mpl.colors.LinearSegmentedColormap.from_list('test',['#AAAAAA', '#FFFFFF'])\n",
    "    ax.contour(XS, YS, UTS, levels=10, cmap='Blues_r', linestyles=\"-\", alpha=.40, linewidths=.2)\n",
    "    return ax.contourf(XS, YS, UTS, levels=10, cmap='Blues_r', alpha=.30)\n",
    "\n",
    "def make_quiver(ax, eps):\n",
    "    BG = add_bg(ax)\n",
    "\n",
    "    xs = np.linspace(1e-2, 1-1e-2, num=21)\n",
    "    ys = np.linspace(1e-2, 1-1e-2, num=21)\n",
    "    XS, YS = np.meshgrid(xs, ys)\n",
    "    US = np.zeros_like(XS)\n",
    "    VS = np.zeros_like(XS)\n",
    "    UTS = np.zeros_like(XS)\n",
    "\n",
    "    for (i,j) in np.ndindex(XS.shape):\n",
    "        US[i,j], VS[i,j] = arrow(XS[i,j], YS[i,j], eps)\n",
    "        UTS[i,j] = welfare(XS[i,j], YS[i,j])\n",
    "\n",
    "    ax.quiver(XS, YS, US, VS, headaxislength=4.0, angles='xy', pivot='middle', color='black', units='xy', width=4e-3)\n",
    "\n",
    "    \n",
    "    for _ in range(2):\n",
    "        path_sampled(ax, 0.25, 0.80, eps, color=COLORS[0], lw=3.5, alpha=.65)\n",
    "        path_sampled(ax, 0.40, 0.95, eps, color=COLORS[1], lw=3.5, alpha=.65)\n",
    "        path_sampled(ax, 0.80, 0.15, eps, color=COLORS[2], lw=3.5, alpha=.65)\n",
    "        path_sampled(ax, 0.76, 0.75, eps, color=COLORS[3], lw=3.5, alpha=.65)\n",
    "\n",
    "        delta = 0.06\n",
    "        ax.text(0.25 + 0*delta, 0.80 + 1*delta, \"{\\\\contourlength{.23mm}\\\\contour{white}{A}}\", fontfamily=\"sans-serif\", c=\"black\", fontsize=10, horizontalalignment='center', verticalalignment='center', zorder=10)\n",
    "        ax.text(0.40 + 0*delta, 0.95 - 1*delta, \"{\\\\contourlength{.23mm}\\\\contour{white}{B}}\", fontfamily=\"sans-serif\", c=\"black\", fontsize=10, horizontalalignment='center', verticalalignment='center', zorder=10)\n",
    "        ax.text(0.80 - 1*delta, 0.15 - 0*delta, \"{\\\\contourlength{.23mm}\\\\contour{white}{C}}\", fontfamily=\"sans-serif\", c=\"black\", fontsize=10, horizontalalignment='center', verticalalignment='center', zorder=10)\n",
    "        ax.text(0.75 - 0*delta, 0.75 + 1*delta, \"{\\\\contourlength{.23mm}\\\\contour{white}{D}}\", fontfamily=\"sans-serif\", c=\"black\", fontsize=10, horizontalalignment='center', verticalalignment='center', zorder=10)\n",
    "    # ax.grid()\n",
    "\n",
    "    # eq.plot([0], [0], marker='X', markerfacecolor=\"none\", markeredgecolor=\"red\")\n",
    "    eq = ax.plot([0], [0], marker='*', markersize=8, markerfacecolor=\"brown\", markeredgecolor=\"brown\")[0]\n",
    "    eq.set_clip_on(False)\n",
    "\n",
    "    ax.set_xlim([0, 1])\n",
    "    ax.set_ylim([0, 1])\n",
    "\n",
    "    return BG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(1, 2, figsize=(9, 2.9))\n",
    "\n",
    "np.random.seed()\n",
    "\n",
    "# fig.colorbar(make_social_welfare(axs[3]))\n",
    "make_quiver(axs[0], eps=0)\n",
    "BG = make_quiver(axs[1], eps=0.01)\n",
    "\n",
    "axs[0].set_title(f\"Vanilla GD\", fontsize=10)\n",
    "axs[1].set_title(f\"Perturbed GD$\", fontsize=10)\n",
    "\n",
    "axs[0].set_xlabel(\"Probability of action `\\\\textsf{R2}'\")\n",
    "axs[1].set_xlabel(\"Probability of action `\\\\textsf{R2}'\")\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "cbar = fig.colorbar(BG, ax=axs)\n",
    "cbar.set_label(\"Social Welfare\")\n",
    "\n",
    "axs[0].set_ylabel(\"Probability of action `\\\\textsf{C2}'\")\n",
    "\n",
    "fig.savefig(\"quiver_perfect.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  },
  "vscode": {
   "interpreter": {
    "hash": "8f781c4300018e23ee7671913902c7a788eb2d2997249d83100b86c491f86c1d"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

